Left-Right SU(4) Vector Leptoquark Model for Flavor Anomalies

Building on our recent proposal to explain the experimental hints of new physics in $B$ meson decays within the framework of Pati-Salam quark-lepton unification, through the interactions of the $(3,1)_{2/3}$ vector leptoquark, we construct a realistic model of this type based on the gauge group ${\rm SU}(4)_L \times {\rm SU}(4)_R \times {\rm SU}(2)_L \times {\rm U}(1)'$ and consistent with all experimental constraints. The key feature of the model is that ${\rm SU}(4)_R$ is broken at a high scale, which suppresses right-handed lepton flavor changing currents at the low scale and evades the stringent bounds from searches for lepton flavor violation. The mass of the leptoquark can be as low as $10 \ {\rm TeV}$ without the need to introduce mixing of quarks or leptons with new vector-like fermions. We provide a comprehensive list of model-independent bounds from low energy processes on the couplings in the effective Hamiltonian that arises from generic leptoquark interactions, and then apply these to the model presented here. We discuss various meson decay channels that can be used to probe the model and we investigate the prospects for discovering the new gauge boson at future colliders.

==> anc/fig1_data.txt <==
{"Bin", "SM Background Events/Bin", "10TeV Signal Events/Bin", "12TeV Signal Events/Bin", "14TeV Signal Events/Bin"}
{4.6, 4.5811665, 0.050749999999999997, 0.019635000000000003, 0.00021075}
{4.7, 4.24251, 0.04553, 0.021315, 0.00037935000000000003}
{4.8, 4.00619475, 0.06032, 0.022995, 0.0013488}
{4.9, 3.59310825, 0.060610000000000004, 0.023520000000000003, 0.01159125}
{5.0, 3.3381855, 0.05742, 0.019845, 0.0119706}
{5.1, 3.0776805, 0.050460000000000005, 0.020790000000000003, 0.0097788}
{5.2, 2.7353025, 0.052199999999999996, 0.02268, 0.0120549}
{5.3, 2.71111275, 0.05684, 0.022470000000000004, 0.0112119}
{5.4, 2.46177225, 0.06293, 0.02268, 0.011717700000000001}
{5.5, 2.37617775, 0.05713, 0.020265000000000002, 0.01032675}
{5.6, 2.337102, 0.059160000000000004, 0.021105000000000006, 0.00990525}
{5.7, 2.00961, 0.059160000000000004, 0.021735, 0.00889365}
{5.8, 1.95936975, 0.05684, 0.021105000000000006, 0.01091685}
{5.9, 1.72863675, 0.059160000000000004, 0.02415, 0.01049535}
{6.0, 1.7379404999999999, 0.060899999999999996, 0.023415000000000002, 0.010368900000000002}
{6.1, 1.6188525, 0.06293, 0.022785, 0.0105375}
{6.2, 1.458828, 0.06438, 0.020685000000000002, 0.0102003}
{6.3, 1.41603075, 0.05829, 0.022470000000000004, 0.009315150000000001}
{6.4, 1.4030055, 0.07076, 0.021840000000000002, 0.01083255}
{6.5, 1.242981, 0.060899999999999996, 0.022995, 0.00906225}
{6.6, 1.17041175, 0.06554, 0.022050000000000004, 0.010073849999999999}
{6.7, 1.04388075, 0.07221, 0.019425, 0.0095259}
{6.8, 0.98805825, 0.06554, 0.020160000000000004, 0.0105375}
{6.9, 0.960147, 0.07511000000000001, 0.020895000000000004, 0.009315150000000001}
{7.0, 0.86524875, 0.07511000000000001, 0.021840000000000002, 0.0102003}
{7.1, 0.84664125, 0.07569000000000001, 0.023100000000000002, 0.0096945}
{7.2, 0.811287, 0.08496999999999999, 0.020055000000000003, 0.0102003}
{7.3, 0.7256925, 0.08177999999999999, 0.023940000000000003, 0.0088515}
{7.4, 0.63451575, 0.08149, 0.025935000000000003, 0.008725050000000002}
{7.5, 0.66428775, 0.08352, 0.022995, 0.009020100000000001}
{7.6, 0.66056625, 0.09541000000000001, 0.024885000000000004, 0.009020100000000001}
{7.7, 0.5768325, 0.09946999999999999, 0.023625000000000004, 0.0085143}
{7.8, 0.6066045, 0.09598999999999999, 0.024780000000000003, 0.009989550000000002}
{7.9, 0.51170625, 0.1073, 0.024675000000000002, 0.0091044}
{8.0, 0.4800735, 0.11774, 0.024675000000000002, 0.0098631}
{8.1, 0.50798475, 0.10236999999999999, 0.024885000000000004, 0.008598600000000001}
{8.2, 0.4354155, 0.1102, 0.025830000000000002, 0.009146550000000002}
{8.3, 0.379593, 0.13572, 0.025725, 0.00813495}
{8.4, 0.401922, 0.12963, 0.025830000000000002, 0.009020100000000001}
{8.5, 0.44658, 0.15138000000000001, 0.025095000000000006, 0.0091044}
{8.6, 0.3758715, 0.16936, 0.025095000000000006, 0.009989550000000002}
{8.7, 0.36284625, 0.17661, 0.02772, 0.0113805}
{8.8, 0.357264, 0.19749, 0.026985000000000002, 0.0098631}
{8.9, 0.2939985, 0.23577, 0.02919, 0.0091044}
{9.0, 0.31446675, 0.24447, 0.028455000000000005, 0.009315150000000001}
{9.1, 0.29585925, 0.31204, 0.030555000000000006, 0.0089358}
{9.2, 0.2567835, 0.35728000000000004, 0.032760000000000004, 0.008050650000000001}
{9.3, 0.25120125, 0.42891, 0.031290000000000005, 0.009736650000000001}
{9.4, 0.24747975, 0.53099, 0.03213, 0.01015815}
{9.5, 0.2046825, 0.70992, 0.034335000000000004, 0.009188700000000001}
{9.6, 0.2270115, 0.87029, 0.035280000000000006, 0.0086829}
{9.7, 0.1897965, 1.27629, 0.03885, 0.010411050000000002}
{9.8, 0.1972395, 1.88906, 0.037485000000000004, 0.011127600000000001}
{9.9, 0.1749105, 2.82025, 0.040740000000000005, 0.0096945}
{10.0, 0.1451385, 3.69518, 0.044415, 0.011001150000000001}
{10.1, 0.1823535, 3.65168, 0.04242, 0.01049535}
{10.2, 0.1451385, 2.53808, 0.050820000000000004, 0.0107904}
{10.3, 0.10978425, 1.5312000000000001, 0.054915000000000005, 0.010959000000000002}
{10.4, 0.126531, 0.96918, 0.05523000000000001, 0.00956805}
{10.5, 0.119088, 0.63626, 0.05838, 0.010663950000000002}
{10.6, 0.1228095, 0.43065, 0.06121500000000001, 0.011043300000000002}
{10.7, 0.1228095, 0.30943000000000004, 0.07203000000000001, 0.01133835}
{10.8, 0.12839175, 0.23548, 0.080955, 0.010579650000000001}
{10.9, 0.104202, 0.17139000000000001, 0.09366000000000001, 0.0127293}
{11.0, 0.089316, 0.14181000000000002, 0.10227000000000001, 0.0127293}
{11.1, 0.09117675, 0.10063000000000001, 0.112875, 0.013235100000000001}
{11.2, 0.08745525, 0.08468, 0.14752500000000002, 0.0104532}
{11.3, 0.089316, 0.0667, 0.17073000000000002, 0.013066500000000002}
{11.4, 0.0855945, 0.05713, 0.20832000000000003, 0.01378305}
{11.5, 0.1004805, 0.053360000000000005, 0.26239500000000004, 0.014626050000000002}
{11.6, 0.0781515, 0.035089999999999996, 0.35175000000000006, 0.014288850000000002}
{11.7, 0.06512625, 0.038279999999999995, 0.465465, 0.0157641}
{11.8, 0.04651875, 0.029290000000000004, 0.66486, 0.0184617}
{11.9, 0.06512625, 0.026389999999999997, 0.912135, 0.0187146}
{12.0, 0.07443, 0.02552, 1.1126850000000001, 0.01749225}
{12.1, 0.052101, 0.01827, 1.08654, 0.0193047}
{12.2, 0.05768325, 0.01856, 0.8216250000000002, 0.020063400000000002}
{12.3, 0.052101, 0.01566, 0.5404350000000001, 0.021201450000000004}
{12.4, 0.0483795, 0.01392, 0.36288, 0.02423625}
{12.5, 0.029772, 0.0087, 0.25473, 0.025542900000000004}
{12.6, 0.07256925, 0.00928, 0.16548000000000002, 0.0296736}
{12.7, 0.05396175, 0.00812, 0.12852, 0.03123315}
{12.8, 0.0558225, 0.011020000000000002, 0.09891, 0.0342258}
{12.9, 0.029772, 0.0072499999999999995, 0.072345, 0.040253250000000004}
{13.0, 0.03535425, 0.00696, 0.057330000000000006, 0.0470394}
{13.1, 0.04279725, 0.006670000000000001, 0.04588500000000001, 0.052181700000000004}
{13.2, 0.04651875, 0.00609, 0.03465, 0.06065385}
{13.3, 0.0483795, 0.005510000000000001, 0.033600000000000005, 0.07089630000000001}
{13.4, 0.02791125, 0.00464, 0.024360000000000003, 0.09007455}
{13.5, 0.03535425, 0.00435, 0.019215000000000003, 0.11304630000000002}
{13.6, 0.0186075, 0.00377, 0.017010000000000004, 0.13939005000000002}
{13.7, 0.02418975, 0.00348, 0.016800000000000002, 0.18685095000000002}
{13.8, 0.0260505, 0.00406, 0.013335, 0.24919080000000005}
{13.9, 0.022329, 0.00435, 0.009975000000000001, 0.31861185000000003}
{14.0, 0.029772, 0.00319, 0.008085, 0.3696555}
{14.1, 0.0334935, 0.00203, 0.00903, 0.3605511}
{14.2, 0.022329, 0.0049299999999999995, 0.006195000000000001, 0.29479710000000003}
{14.3, 0.0260505, 0.00145, 0.005145000000000001, 0.21323685000000003}
{14.4, 0.0334935, 0.00145, 0.005145000000000001, 0.1484523}
{14.5, 0.0186075, 0.00319, 0.004515, 0.10423695}
{14.6, 0.03535425, 0.00174, 0.0055650000000000005, 0.07270875}
{14.7, 0.01302525, 0.00261, 0.0040950000000000005, 0.055258650000000006}
{14.8, 0.0186075, 0.00203, 0.002835, 0.0397053}
{14.9, 0.01674675, 0.00174, 0.0023100000000000004, 0.031443900000000004}
{15.0, 0.01674675, 0.00261, 0.0032550000000000005, 0.02592225}

==> anc/readme.txt <==
README

The data for the histograms given in the paper has been provided in the fig1_data.txt file, in the form of events/bin.

It has been provided sequentially from 4.5 TeV to 15 TeV in steps of 0.1 TeV. The first column denotes the start of the bin. The second column denotes the number of events in that bin for the SM background, the third column contains the corresponding information for the signal for a 10 TeV leptoquark, etc., for a luminosity of 250 fb^-1.

